Uncommon linear systems of two equations

A system of linear equations $L$ is common over $\mathbb{F}_p$ if, as $n\to\infty$, any 2-coloring of $\mathbb{F}_p^n$ gives asymptotically at least as many monochromatic solutions to $L$ as a random 2-coloring. The notion of common linear systems is analogous to that of common graphs, i.e., graphs whose monochromatic density in 2-edge-coloring of cliques is asymptotically minimized by the random coloring. Saad and Wolf initiated a systematic study on identifying common linear systems, built upon the earlier work of Cameron-Cilleruelo-Serra. When $L$ is a single equation, Fox-Pham-Zhao gave a complete characterization of common linear equations. When $L$ consists of two equations, Kam\v{c}ev-Liebenau-Morrison showed that irredundant $2\times 4$ linear systems are always uncommon. In this work, (1) we determine commonness of all $2\times 5$ linear systems up to a small number of cases, and (2) we show that all $2\times k$ linear systems with $k$ even and girth (minimum number of nonzero coefficients of a nonzero equation spanned by the system) $k-1$ are uncommon, answering a question of Kam\v{c}ev-Liebenau-Morrison.

==> case-a-1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      7277,        208]
NotebookOptionsPosition[      6835,        193]
NotebookOutlinePosition[      7230,        209]
CellTagsIndexPosition[      7187,        206]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eqns", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "*", "A"}], "==", "B"}], ",", 
     RowBox[{
      RowBox[{"x", "*", "B"}], "==", "A"}], ",", 
     RowBox[{
      RowBox[{"x", "*", "A"}], "==", 
      RowBox[{"-", "B"}]}], ",", 
     RowBox[{
      RowBox[{"x", "*", "B"}], "==", 
      RowBox[{"-", "A"}]}]}], "}"}]}], ";"}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"b3925996-0855-45ef-85b5-24aa3764c8b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Testing", " ", 
     RowBox[{"a", "~", "b"}]}], ",", 
    RowBox[{"c", "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "*", "a"}], "-", "b"}], ")"}], "~", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x", "*", "b"}], "+", "c"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "*", "b"}], "+", "c"}], ")"}], "~", "x"}], "*", "b"}], 
    ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", 
        RowBox[{"x", "*", "a"}]}], ")"}], "~", "x"}], "*", "a"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "~", "d"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ls1", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls2", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{"c", ",", "d"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls3", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "*", "a"}], "-", "b"}], ",", 
       RowBox[{
        RowBox[{"x", "*", "b"}], "+", "c"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls4", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "*", "b"}], "+", "c"}], ",", 
       RowBox[{"x", "*", "b"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls5", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{"c", "-", 
        RowBox[{"x", "*", "a"}]}], ",", 
       RowBox[{"x", "*", "a"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls6", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{"a", "+", "b"}], ",", "d"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i1", "=", "1"}], ",", 
       RowBox[{"i1", "<", "5"}], ",", 
       RowBox[{"i1", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i2", "=", "1"}], ",", 
         RowBox[{"i2", "<", "5"}], ",", 
         RowBox[{"i2", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i3", "=", "1"}], ",", 
           RowBox[{"i3", "<", "5"}], ",", 
           RowBox[{"i3", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i4", "=", "1"}], ",", 
             RowBox[{"i4", "<", "5"}], ",", 
             RowBox[{"i4", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"i5", "=", "1"}], ",", 
               RowBox[{"i5", "<", "5"}], ",", 
               RowBox[{"i5", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"i6", "=", "1"}], ",", 
                 RowBox[{"i6", "<", "5"}], ",", 
                 RowBox[{"i6", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"ls", "=", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ls1", "[", 
                    RowBox[{"[", "i1", "]"}], "]"}], ",", 
                    RowBox[{"ls2", "[", 
                    RowBox[{"[", "i2", "]"}], "]"}], ",", 
                    RowBox[{"ls3", "[", 
                    RowBox[{"[", "i3", "]"}], "]"}], ",", 
                    RowBox[{"ls4", "[", 
                    RowBox[{"[", "i4", "]"}], "]"}], ",", 
                    RowBox[{"ls5", "[", 
                    RowBox[{"[", "i5", "]"}], "]"}], ",", 
                    RowBox[{"ls6", "[", 
                    RowBox[{"[", "i6", "]"}], "]"}], ",", 
                    RowBox[{"a", "!=", "0"}], ",", 
                    RowBox[{"b", "!=", "0"}], ",", 
                    RowBox[{"c", "!=", "0"}], ",", 
                    RowBox[{"d", "!=", "0"}], ",", 
                    RowBox[{"x", "!=", "0"}]}], "}"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"L", "=", 
                   RowBox[{"Reduce", "[", 
                    RowBox[{
                    RowBox[{"Reduce", "[", 
                    RowBox[{"ls", ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
                    "Integers"}], "]"}], ",", 
                    RowBox[{"{", "x", "}"}], ",", "Rationals"}], "]"}]}], ";",
                   "\[IndentingNewLine]", 
                  RowBox[{"L", "=", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"L", "//", "ToRules"}], "//", "List"}], ")"}]}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"L", "!=", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{"Print", "[", 
                    RowBox[{"ls", ",", "L"}], "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"A", "=", 
                   RowBox[{"A", "+", "1"}]}], ";"}]}], "\[IndentingNewLine]", 
                "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"Dynamic", "[", 
       RowBox[{"A", "/", 
        RowBox[{"4", "^", "6"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"bc36baf6-d743-4d0d-9c02-f5a8fcefb28e"]
},
WindowSize->{808, 743},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3f5166a2-af05-4768-8981-2142680f9c78"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 534, 17, 30, "Input",ExpressionUUID->"b3925996-0855-45ef-85b5-24aa3764c8b0"],
Cell[1095, 39, 5736, 152, 527, "Input",ExpressionUUID->"bc36baf6-d743-4d0d-9c02-f5a8fcefb28e"]
}
]
*)



==> case-a-2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     28141,        772]
NotebookOptionsPosition[     27311,        753]
NotebookOutlinePosition[     27709,        769]
CellTagsIndexPosition[     27666,        766]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eqns", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "*", "A"}], "==", "B"}], ",", 
     RowBox[{
      RowBox[{"x", "*", "B"}], "==", "A"}], ",", 
     RowBox[{
      RowBox[{"x", "*", "A"}], "==", 
      RowBox[{"-", "B"}]}], ",", 
     RowBox[{
      RowBox[{"x", "*", "B"}], "==", 
      RowBox[{"-", "A"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.922693547706797*^9, 3.92269358382454*^9}, {
   3.9226938601793637`*^9, 3.922693879017357*^9}, 3.922694100380863*^9, 
   3.9229963143489637`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"9b8f2b0e-cbc7-4d73-81f3-15b17d93ed47"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.922694107784452*^9, 3.9229962731581717`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"426cc80c-9a8f-4282-bc17-8157d3ccfd92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Testing", " ", 
     RowBox[{"a", "~", "c"}]}], ",", 
    RowBox[{"b", "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xa", "-", "c"}], ")"}], "~", 
     RowBox[{"(", 
      RowBox[{"xb", "+", "c"}], ")"}]}], ",", 
    RowBox[{"xc", "~", "xd"}], ",", 
    RowBox[{"-", 
     RowBox[{"xb", "~", 
      RowBox[{"(", 
       RowBox[{"xb", "+", "c"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", "-", "xa"}], ")"}], "~", "xa"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "~", "d"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Testing", " ", 
     RowBox[{"a", "~", "c"}]}], ",", 
    RowBox[{"b", "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xa", "-", "c"}], ")"}], "~", 
     RowBox[{"(", 
      RowBox[{"xb", "+", "c"}], ")"}]}], ",", 
    RowBox[{"xc", "~", "xd"}], ",", 
    RowBox[{"-", 
     RowBox[{"xb", "~", 
      RowBox[{"(", 
       RowBox[{"xb", "+", "c"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", "-", "xa"}], ")"}], "~", 
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}]}], ",", 
    RowBox[{"xa", "~", "d"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ls1", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{"a", ",", "c"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls2", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{"b", ",", "d"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls3", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "*", "a"}], "-", "c"}], ",", 
       RowBox[{
        RowBox[{"x", "*", "b"}], "+", "c"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls4", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{"x", "*", "c"}], ",", 
       RowBox[{"x", "*", "d"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls5", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "x"}], "*", "b"}], ",", 
       RowBox[{
        RowBox[{"x", "*", "b"}], "+", "c"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls6", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{"a", "+", "b"}], ",", "d"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i1", "=", "1"}], ",", 
       RowBox[{"i1", "<", "5"}], ",", 
       RowBox[{"i1", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i2", "=", "1"}], ",", 
         RowBox[{"i2", "<", "5"}], ",", 
         RowBox[{"i2", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i3", "=", "1"}], ",", 
           RowBox[{"i3", "<", "5"}], ",", 
           RowBox[{"i3", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i4", "=", "1"}], ",", 
             RowBox[{"i4", "<", "5"}], ",", 
             RowBox[{"i4", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"i5", "=", "1"}], ",", 
               RowBox[{"i5", "<", "5"}], ",", 
               RowBox[{"i5", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"i6", "=", "1"}], ",", 
                 RowBox[{"i6", "<", "5"}], ",", 
                 RowBox[{"i6", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"ls", "=", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ls1", "[", 
                    RowBox[{"[", "i1", "]"}], "]"}], ",", 
                    RowBox[{"ls2", "[", 
                    RowBox[{"[", "i2", "]"}], "]"}], ",", 
                    RowBox[{"ls3", "[", 
                    RowBox[{"[", "i3", "]"}], "]"}], ",", 
                    RowBox[{"ls4", "[", 
                    RowBox[{"[", "i4", "]"}], "]"}], ",", 
                    RowBox[{"ls5", "[", 
                    RowBox[{"[", "i5", "]"}], "]"}], ",", 
                    RowBox[{"ls6", "[", 
                    RowBox[{"[", "i6", "]"}], "]"}], ",", 
                    RowBox[{"a", "!=", "0"}], ",", 
                    RowBox[{"b", "!=", "0"}], ",", 
                    RowBox[{"c", "!=", "0"}], ",", 
                    RowBox[{"d", "!=", "0"}], ",", 
                    RowBox[{"x", "!=", "0"}]}], "}"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"L", "=", 
                   RowBox[{"Reduce", "[", 
                    RowBox[{
                    RowBox[{"Reduce", "[", 
                    RowBox[{"ls", ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
                    "Integers"}], "]"}], ",", 
                    RowBox[{"{", "x", "}"}], ",", "Rationals"}], "]"}]}], ";",
                   "\[IndentingNewLine]", 
                  RowBox[{"L", "=", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"L", "//", "ToRules"}], "//", "List"}], ")"}]}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"L", "!=", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{"Print", "[", "L", "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"A", "=", 
                   RowBox[{"A", "+", "1"}]}], ";"}]}], "\[IndentingNewLine]", 
                "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"Dynamic", "[", 
       RowBox[{"A", "/", 
        RowBox[{"4", "^", "6"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.922693884988594*^9, 3.922693921387429*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"c47c74e2-63ec-4b72-9afb-55c2adcaae56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Testing", " ", 
     RowBox[{"a", "~", "c"}]}], ",", 
    RowBox[{"b", "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xa", "-", "c"}], ")"}], "~", 
     RowBox[{"(", 
      RowBox[{"xb", "+", "c"}], ")"}]}], ",", 
    RowBox[{"xc", "~", "xd"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xb", "+", "c"}], ")"}], "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "~", 
     RowBox[{"(", 
      RowBox[{"-", "xb"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", "-", "xa"}], ")"}], "~", "xa"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "~", "d"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Testing", " ", 
     RowBox[{"a", "~", "c"}]}], ",", 
    RowBox[{"b", "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xa", "-", "c"}], ")"}], "~", 
     RowBox[{"(", 
      RowBox[{"xb", "+", "c"}], ")"}]}], ",", 
    RowBox[{"xc", "~", "xd"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xb", "+", "c"}], ")"}], "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "~", 
     RowBox[{"(", 
      RowBox[{"-", "xb"}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", "-", "xa"}], ")"}], "~", 
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}]}], ",", 
    RowBox[{"xa", "~", "d"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ls1", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{"a", ",", "c"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls2", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{"b", ",", "d"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls3", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "*", "a"}], "-", "c"}], ",", 
       RowBox[{
        RowBox[{"x", "*", "b"}], "+", "c"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls4", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{"x", "*", "c"}], ",", 
       RowBox[{"x", "*", "d"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls5", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "*", "b"}], "+", "c"}], ",", "d"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls6", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{"a", "+", "b"}], ",", 
       RowBox[{
        RowBox[{"-", "x"}], "*", "b"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i1", "=", "1"}], ",", 
       RowBox[{"i1", "<", "5"}], ",", 
       RowBox[{"i1", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i2", "=", "1"}], ",", 
         RowBox[{"i2", "<", "5"}], ",", 
         RowBox[{"i2", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i3", "=", "1"}], ",", 
           RowBox[{"i3", "<", "5"}], ",", 
           RowBox[{"i3", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i4", "=", "1"}], ",", 
             RowBox[{"i4", "<", "5"}], ",", 
             RowBox[{"i4", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"i5", "=", "1"}], ",", 
               RowBox[{"i5", "<", "5"}], ",", 
               RowBox[{"i5", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"i6", "=", "1"}], ",", 
                 RowBox[{"i6", "<", "5"}], ",", 
                 RowBox[{"i6", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"ls", "=", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ls1", "[", 
                    RowBox[{"[", "i1", "]"}], "]"}], ",", 
                    RowBox[{"ls2", "[", 
                    RowBox[{"[", "i2", "]"}], "]"}], ",", 
                    RowBox[{"ls3", "[", 
                    RowBox[{"[", "i3", "]"}], "]"}], ",", 
                    RowBox[{"ls4", "[", 
                    RowBox[{"[", "i4", "]"}], "]"}], ",", 
                    RowBox[{"ls5", "[", 
                    RowBox[{"[", "i5", "]"}], "]"}], ",", 
                    RowBox[{"ls6", "[", 
                    RowBox[{"[", "i6", "]"}], "]"}], ",", 
                    RowBox[{"a", "!=", "0"}], ",", 
                    RowBox[{"b", "!=", "0"}], ",", 
                    RowBox[{"c", "!=", "0"}], ",", 
                    RowBox[{"d", "!=", "0"}], ",", 
                    RowBox[{"x", "!=", "0"}]}], "}"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"L", "=", 
                   RowBox[{"Reduce", "[", 
                    RowBox[{
                    RowBox[{"Reduce", "[", 
                    RowBox[{"ls", ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
                    "Integers"}], "]"}], ",", 
                    RowBox[{"{", "x", "}"}], ",", "Rationals"}], "]"}]}], ";",
                   "\[IndentingNewLine]", 
                  RowBox[{"L", "=", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"L", "//", "ToRules"}], "//", "List"}], ")"}]}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"L", "!=", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{"Print", "[", "L", "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"A", "=", 
                   RowBox[{"A", "+", "1"}]}], ";"}]}], "\[IndentingNewLine]", 
                "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"Dynamic", "[", 
       RowBox[{"A", "/", 
        RowBox[{"4", "^", "6"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.922694010776786*^9, 3.922694024047996*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"e0bd19a5-2d9d-446d-933f-c1dd7f3133ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Testing", " ", 
     RowBox[{"a", "~", "c"}]}], ",", 
    RowBox[{"b", "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xa", "-", "c"}], ")"}], "~", "xd"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xb", "+", "c"}], ")"}], "~", "xd"}], ",", 
    RowBox[{"-", 
     RowBox[{"xb", "~", 
      RowBox[{"(", 
       RowBox[{"xb", "+", "c"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", "-", "xa"}], ")"}], "~", "xa"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "~", "d"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Testing", " ", 
     RowBox[{"a", "~", "c"}]}], ",", 
    RowBox[{"b", "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xa", "-", "c"}], ")"}], "~", "xd"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xb", "+", "c"}], ")"}], "~", "xd"}], ",", 
    RowBox[{"-", 
     RowBox[{"xb", "~", 
      RowBox[{"(", 
       RowBox[{"xb", "+", "c"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", "-", "xa"}], ")"}], "~", 
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}]}], ",", 
    RowBox[{"xa", "~", "d"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ls1", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{"a", ",", "c"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls2", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{"b", ",", "d"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls3", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "*", "a"}], "-", "c"}], ",", 
       RowBox[{"x", "*", "d"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls4", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "*", "b"}], "+", "c"}], ",", 
       RowBox[{"x", "*", "d"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls5", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "x"}], "*", "b"}], ",", 
       RowBox[{
        RowBox[{"x", "*", "b"}], "+", "c"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls6", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{"a", "+", "b"}], ",", "d"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i1", "=", "1"}], ",", 
       RowBox[{"i1", "<", "5"}], ",", 
       RowBox[{"i1", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i2", "=", "1"}], ",", 
         RowBox[{"i2", "<", "5"}], ",", 
         RowBox[{"i2", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i3", "=", "1"}], ",", 
           RowBox[{"i3", "<", "5"}], ",", 
           RowBox[{"i3", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i4", "=", "1"}], ",", 
             RowBox[{"i4", "<", "5"}], ",", 
             RowBox[{"i4", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"i5", "=", "1"}], ",", 
               RowBox[{"i5", "<", "5"}], ",", 
               RowBox[{"i5", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"i6", "=", "1"}], ",", 
                 RowBox[{"i6", "<", "5"}], ",", 
                 RowBox[{"i6", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"ls", "=", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ls1", "[", 
                    RowBox[{"[", "i1", "]"}], "]"}], ",", 
                    RowBox[{"ls2", "[", 
                    RowBox[{"[", "i2", "]"}], "]"}], ",", 
                    RowBox[{"ls3", "[", 
                    RowBox[{"[", "i3", "]"}], "]"}], ",", 
                    RowBox[{"ls4", "[", 
                    RowBox[{"[", "i4", "]"}], "]"}], ",", 
                    RowBox[{"ls5", "[", 
                    RowBox[{"[", "i5", "]"}], "]"}], ",", 
                    RowBox[{"ls6", "[", 
                    RowBox[{"[", "i6", "]"}], "]"}], ",", 
                    RowBox[{"a", "!=", "0"}], ",", 
                    RowBox[{"b", "!=", "0"}], ",", 
                    RowBox[{"c", "!=", "0"}], ",", 
                    RowBox[{"d", "!=", "0"}], ",", 
                    RowBox[{"x", "!=", "0"}]}], "}"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"L", "=", 
                   RowBox[{"Reduce", "[", 
                    RowBox[{
                    RowBox[{"Reduce", "[", 
                    RowBox[{"ls", ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
                    "Integers"}], "]"}], ",", 
                    RowBox[{"{", "x", "}"}], ",", "Rationals"}], "]"}]}], ";",
                   "\[IndentingNewLine]", 
                  RowBox[{"L", "=", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"L", "//", "ToRules"}], "//", "List"}], ")"}]}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"L", "!=", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{"Print", "[", "L", "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"A", "=", 
                   RowBox[{"A", "+", "1"}]}], ";"}]}], "\[IndentingNewLine]", 
                "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"Dynamic", "[", 
       RowBox[{"A", "/", 
        RowBox[{"4", "^", "6"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.922694035036572*^9, 3.92269404867669*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"d4150e88-6233-4084-b139-993a45daa7d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Testing", " ", 
     RowBox[{"a", "~", "c"}]}], ",", 
    RowBox[{"b", "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xa", "-", "c"}], ")"}], "~", "xd"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xb", "+", "c"}], ")"}], "~", "xd"}], ",", 
    RowBox[{"-", 
     RowBox[{"xb", "~", 
      RowBox[{"(", 
       RowBox[{"a", "+", "b"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xb", "+", "c"}], ")"}], "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", "-", "xa"}], ")"}], "~", "xa"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}], "~", "d"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Testing", " ", 
     RowBox[{"a", "~", "c"}]}], ",", 
    RowBox[{"b", "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xa", "-", "c"}], ")"}], "~", "xd"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xb", "+", "c"}], ")"}], "~", "xd"}], ",", 
    RowBox[{"-", 
     RowBox[{"xb", "~", 
      RowBox[{"(", 
       RowBox[{"a", "+", "b"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"xb", "+", "c"}], ")"}], "~", "d"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"c", "-", "xa"}], ")"}], "~", 
     RowBox[{"(", 
      RowBox[{"a", "+", "b"}], ")"}]}], ",", 
    RowBox[{"xa", "~", "d"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ls1", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{"a", ",", "c"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls2", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{"b", ",", "d"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls3", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "*", "a"}], "-", "c"}], ",", 
       RowBox[{"x", "*", "d"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls4", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "*", "b"}], "+", "c"}], ",", 
       RowBox[{"x", "*", "d"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls5", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "x"}], "*", "b"}], ",", 
       RowBox[{"a", "+", "b"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls6", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "*", "b"}], "+", "c"}], ",", "d"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i1", "=", "1"}], ",", 
       RowBox[{"i1", "<", "5"}], ",", 
       RowBox[{"i1", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i2", "=", "1"}], ",", 
         RowBox[{"i2", "<", "5"}], ",", 
         RowBox[{"i2", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i3", "=", "1"}], ",", 
           RowBox[{"i3", "<", "5"}], ",", 
           RowBox[{"i3", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i4", "=", "1"}], ",", 
             RowBox[{"i4", "<", "5"}], ",", 
             RowBox[{"i4", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"i5", "=", "1"}], ",", 
               RowBox[{"i5", "<", "5"}], ",", 
               RowBox[{"i5", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"i6", "=", "1"}], ",", 
                 RowBox[{"i6", "<", "5"}], ",", 
                 RowBox[{"i6", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"ls", "=", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ls1", "[", 
                    RowBox[{"[", "i1", "]"}], "]"}], ",", 
                    RowBox[{"ls2", "[", 
                    RowBox[{"[", "i2", "]"}], "]"}], ",", 
                    RowBox[{"ls3", "[", 
                    RowBox[{"[", "i3", "]"}], "]"}], ",", 
                    RowBox[{"ls4", "[", 
                    RowBox[{"[", "i4", "]"}], "]"}], ",", 
                    RowBox[{"ls5", "[", 
                    RowBox[{"[", "i5", "]"}], "]"}], ",", 
                    RowBox[{"ls6", "[", 
                    RowBox[{"[", "i6", "]"}], "]"}], ",", 
                    RowBox[{"a", "!=", "0"}], ",", 
                    RowBox[{"b", "!=", "0"}], ",", 
                    RowBox[{"c", "!=", "0"}], ",", 
                    RowBox[{"d", "!=", "0"}], ",", 
                    RowBox[{"x", "!=", "0"}]}], "}"}]}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"L", "=", 
                   RowBox[{"Reduce", "[", 
                    RowBox[{
                    RowBox[{"Reduce", "[", 
                    RowBox[{"ls", ",", 
                    RowBox[{"{", 
                    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
                    "Integers"}], "]"}], ",", 
                    RowBox[{"{", "x", "}"}], ",", "Rationals"}], "]"}]}], ";",
                   "\[IndentingNewLine]", 
                  RowBox[{"L", "=", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"L", "//", "ToRules"}], "//", "List"}], ")"}]}], 
                  ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"L", "!=", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{"Print", "[", "L", "]"}]}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"A", "=", 
                   RowBox[{"A", "+", "1"}]}], ";"}]}], "\[IndentingNewLine]", 
                "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"ProgressIndicator", "[", 
      RowBox[{"Dynamic", "[", 
       RowBox[{"A", "/", 
        RowBox[{"4", "^", "6"}]}], "]"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.922694055686048*^9, 3.922694070853238*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"47a37bd0-495b-4636-a334-1e4b6cbc18fc"]
},
WindowSize->{808, 741},
WindowMargins->{{Automatic, 160}, {40, Automatic}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6f19a241-3b08-487c-8994-eab3e8f8522e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 702, 20, 30, "Input",ExpressionUUID->"9b8f2b0e-cbc7-4d73-81f3-15b17d93ed47"],
Cell[1263, 42, 171, 2, 30, "Input",ExpressionUUID->"426cc80c-9a8f-4282-bc17-8157d3ccfd92"],
Cell[1437, 46, 6456, 175, 493, "Input",ExpressionUUID->"c47c74e2-63ec-4b72-9afb-55c2adcaae56"],
Cell[7896, 223, 6506, 177, 493, "Input",ExpressionUUID->"e0bd19a5-2d9d-446d-933f-c1dd7f3133ae"],
Cell[14405, 402, 6451, 174, 493, "Input",ExpressionUUID->"d4150e88-6233-4084-b139-993a45daa7d4"],
Cell[20859, 578, 6448, 173, 493, "Input",ExpressionUUID->"47a37bd0-495b-4636-a334-1e4b6cbc18fc"]
}
]
*)



==> case-a-3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     48420,       1401]
NotebookOptionsPosition[     45466,       1350]
NotebookOutlinePosition[     45864,       1366]
CellTagsIndexPosition[     45821,       1363]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"eqns1", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "*", "A"}], "==", "B"}], ",", 
     RowBox[{
      RowBox[{"x", "*", "B"}], "==", "A"}], ",", 
     RowBox[{
      RowBox[{"x", "*", "A"}], "==", 
      RowBox[{"-", "B"}]}], ",", 
     RowBox[{
      RowBox[{"x", "*", "B"}], "==", 
      RowBox[{"-", "A"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqns2", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"y", "*", "A"}], "==", "B"}], ",", 
     RowBox[{
      RowBox[{"y", "*", "B"}], "==", "A"}], ",", 
     RowBox[{
      RowBox[{"y", "*", "A"}], "==", 
      RowBox[{"-", "B"}]}], ",", 
     RowBox[{
      RowBox[{"y", "*", "B"}], "==", 
      RowBox[{"-", "A"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqns", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"eqns1", "[", 
      RowBox[{"A", ",", "B"}], "]"}], ",", 
     RowBox[{"eqns2", "[", 
      RowBox[{"A", ",", "B"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.922650251124926*^9, 3.922650365917835*^9}, {
  3.922692892350093*^9, 3.922692907790736*^9}, {3.922734374677442*^9, 
  3.9227344082875447`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b53e5774-e0ad-457d-af20-e21fc684157d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Testing", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"y", "+", "1"}], ")"}], "~", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "x"}], "-", "1"}], ")"}]}]}], ",", " ", 
    RowBox[{"x", "~", 
     RowBox[{"(", 
      RowBox[{"-", "y"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ls1", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{"x", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls2", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{"y", "+", "1"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "x"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i1", "=", "1"}], ",", 
     RowBox[{"i1", "<", "9"}], ",", 
     RowBox[{"i1", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i2", "=", "1"}], ",", 
       RowBox[{"i2", "<", "9"}], ",", 
       RowBox[{"i2", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ls", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ls1", "[", 
            RowBox[{"[", "i1", "]"}], "]"}], ",", 
           RowBox[{"ls2", "[", 
            RowBox[{"[", "i2", "]"}], "]"}], ",", 
           RowBox[{"x", "!=", "0"}], ",", 
           RowBox[{"y", "!=", "0"}], ",", 
           RowBox[{"x", "!=", "1"}], ",", 
           RowBox[{"y", "!=", "1"}], ",", 
           RowBox[{"x", "!=", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"y", "!=", 
            RowBox[{"-", "1"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"L", "=", 
         RowBox[{"Reduce", "[", 
          RowBox[{"ls", ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y"}], "}"}], ",", "Rationals"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"L", "=", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"L", "//", "ToRules"}], "//", "List"}], ")"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"L", "!=", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{"ls", ",", "L"}], "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.922650387627804*^9, 3.922650517239643*^9}, {
  3.922650808521158*^9, 3.922650836032044*^9}, {3.922651202152349*^9, 
  3.922651264009427*^9}, {3.922651376778837*^9, 3.922651450505501*^9}, {
  3.92269290961484*^9, 3.9226929776371*^9}, {3.922693479025302*^9, 
  3.922693484638449*^9}, {3.922734433636173*^9, 3.922734549871602*^9}, {
  3.92273461646458*^9, 3.9227346582440867`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"2f315a6a-c3c7-49a7-ad76-7bc01cb71c30"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "2"], "\[Equal]", 
      RowBox[{"-", "y"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", "x"}], "\[Equal]", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "y"}]}], ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "4"]}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`x^2 == -$CellContext`y, (-1 - $CellContext`x) \
$CellContext`x == -1 - $CellContext`y, $CellContext`x != 0, $CellContext`y != 
    0, $CellContext`x != 1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> 
     Rational[1, 2], $CellContext`y -> Rational[-1, 4]}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.922651212176859*^9, 3.922651264349104*^9}, 
   3.922651451484085*^9, 3.9226935210243196`*^9, 3.922734553858537*^9, {
   3.922734618448092*^9, 3.922734629666774*^9}, 3.923056424697048*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"278b7faa-9909-4260-ad8f-db6ec962d1b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["y", "2"]}], "\[Equal]", "x"}], ",", 
     RowBox[{
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "\[Equal]", 
      RowBox[{"1", "+", "x"}]}], ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "4"]}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       FractionBox["1", "2"]}]}], "}"}], "}"}]}],
  SequenceForm[{-$CellContext`y^2 == $CellContext`x, $CellContext`y (
      1 + $CellContext`y) == 1 + $CellContext`x, $CellContext`x != 
    0, $CellContext`y != 0, $CellContext`x != 1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> 
     Rational[-1, 4], $CellContext`y -> Rational[1, 2]}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.922651212176859*^9, 3.922651264349104*^9}, 
   3.922651451484085*^9, 3.9226935210243196`*^9, 3.922734553858537*^9, {
   3.922734618448092*^9, 3.922734629666774*^9}, 3.923056424720413*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"5221e6a8-cac5-4300-a66e-3ff31ef532c2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Testing", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"y", "+", "1"}], ")"}], "~", "x"}]}], ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "x"}], "-", "1"}], ")"}], "~", 
     RowBox[{"(", 
      RowBox[{"-", "y"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ls1", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{"x", ",", 
       RowBox[{"y", "+", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls2", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{"-", "y"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "x"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i1", "=", "1"}], ",", 
     RowBox[{"i1", "<", "9"}], ",", 
     RowBox[{"i1", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i2", "=", "1"}], ",", 
       RowBox[{"i2", "<", "9"}], ",", 
       RowBox[{"i2", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ls", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ls1", "[", 
            RowBox[{"[", "i1", "]"}], "]"}], ",", 
           RowBox[{"ls2", "[", 
            RowBox[{"[", "i2", "]"}], "]"}], ",", 
           RowBox[{"x", "!=", "0"}], ",", 
           RowBox[{"y", "!=", "0"}], ",", 
           RowBox[{"x", "!=", "1"}], ",", 
           RowBox[{"y", "!=", "1"}], ",", 
           RowBox[{"x", "!=", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"y", "!=", 
            RowBox[{"-", "1"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"L", "=", 
         RowBox[{"Reduce", "[", 
          RowBox[{"ls", ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y"}], "}"}], ",", "Rationals"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"L", "=", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"L", "//", "ToRules"}], "//", "List"}], ")"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"L", "!=", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{"ls", ",", "L"}], "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.922650646806987*^9, 3.922650688495208*^9}, {
   3.92265076447535*^9, 3.9226509395049*^9}, {3.922651000972394*^9, 
   3.922651007397626*^9}, {3.922651044239126*^9, 3.922651063125963*^9}, {
   3.922651121992407*^9, 3.922651123882316*^9}, {3.922651167466555*^9, 
   3.922651195460371*^9}, 3.922651238330273*^9, {3.922734632446816*^9, 
   3.922734659654984*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e92ddef3-04ef-4253-9e70-7bd4697f8626"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "2"], "\[Equal]", 
      RowBox[{"1", "+", "y"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", "x"}], "\[Equal]", "y"}],
      ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["3", "4"]}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`x^2 == 
    1 + $CellContext`y, (-1 - $CellContext`x) $CellContext`x == \
$CellContext`y, $CellContext`x != 0, $CellContext`y != 0, $CellContext`x != 
    1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> 
     Rational[1, 2], $CellContext`y -> Rational[-3, 4]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.922734664578054*^9, 3.923056424739349*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"d55c86db-6125-47a6-b19f-bff1bb34dc88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "2"], "\[Equal]", 
      RowBox[{"1", "+", "y"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", "y"}], "\[Equal]", "y"}],
      ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"y", "\[Rule]", "3"}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`x^2 == 
    1 + $CellContext`y, (-1 - $CellContext`x) $CellContext`y == \
$CellContext`y, $CellContext`x != 0, $CellContext`y != 0, $CellContext`x != 
    1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> -2, \
$CellContext`y -> 3}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.922734664578054*^9, 3.923056424746683*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"47ee4787-d817-44ab-b785-a037532ef80c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "2"], "\[Equal]", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "y"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", "y"}], "\[Equal]", "y"}],
      ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", "5"}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`x^2 == -1 - $CellContext`y, (-1 - \
$CellContext`x) $CellContext`y == $CellContext`y, $CellContext`x != 
    0, $CellContext`y != 0, $CellContext`x != 1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> -2, \
$CellContext`y -> -5}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.922734664578054*^9, 3.923056424757745*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"63562e3c-465d-4524-aab4-be0be44c9478"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "\[Equal]", 
      RowBox[{"-", "x"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "x"}], " ", "y"}], "\[Equal]", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "x"}]}], ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "3"]}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", "2"}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`x (
      1 + $CellContext`y) == -$CellContext`x, -$CellContext`x $CellContext`y == \
-1 - $CellContext`x, $CellContext`x != 0, $CellContext`y != 0, $CellContext`x != 
    1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> 
     Rational[-1, 3], $CellContext`y -> -2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.922734664578054*^9, 3.923056424758358*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"c92985ff-9490-482b-86b9-554f95d62e57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "\[Equal]", 
      RowBox[{"-", "x"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", "x"}], "\[Equal]", "y"}],
      ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", "2"}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`x (
      1 + $CellContext`y) == -$CellContext`x, (-1 - $CellContext`x) \
$CellContext`x == $CellContext`y, $CellContext`x != 0, $CellContext`y != 
    0, $CellContext`x != 1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> -2, \
$CellContext`y -> -2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.922734664578054*^9, 3.923056424758749*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"60b31cd4-1cfc-416a-aad9-2133e439eb0f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "\[Equal]", 
      RowBox[{"-", "x"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["y", "2"]}], "\[Equal]", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "x"}]}], ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", "3"}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", "2"}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`x (
      1 + $CellContext`y) == -$CellContext`x, -$CellContext`y^2 == -1 - \
$CellContext`x, $CellContext`x != 0, $CellContext`y != 0, $CellContext`x != 
    1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> 
     3, $CellContext`y -> -2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.922734664578054*^9, 3.923056424759122*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"17c84485-e37b-4cab-9125-fb22c6d2a93b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "\[Equal]", 
      RowBox[{"-", "x"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["y", "2"]}], "\[Equal]", 
      RowBox[{"1", "+", "x"}]}], ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", "5"}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", "2"}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`x (
      1 + $CellContext`y) == -$CellContext`x, -$CellContext`y^2 == 
    1 + $CellContext`x, $CellContext`x != 0, $CellContext`y != 
    0, $CellContext`x != 1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> -5, \
$CellContext`y -> -2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.922734664578054*^9, 3.923056424759447*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"e9ba510e-e844-4f37-8726-72eeb2d4956a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "\[Equal]", 
      RowBox[{"-", "x"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", "y"}], "\[Equal]", "y"}],
      ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", "2"}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`x (
      1 + $CellContext`y) == -$CellContext`x, (-1 - $CellContext`x) \
$CellContext`y == $CellContext`y, $CellContext`x != 0, $CellContext`y != 
    0, $CellContext`x != 1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> -2, \
$CellContext`y -> -2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.922734664578054*^9, 3.923056424759774*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"88d8ef1f-9e40-48fe-ab18-e43c2653cceb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", "y"}], "\[Equal]", 
      RowBox[{"1", "+", "y"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", "y"}], "\[Equal]", "y"}],
      ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "3"]}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`x $CellContext`y == 
    1 + $CellContext`y, (-1 - $CellContext`x) $CellContext`y == \
$CellContext`y, $CellContext`x != 0, $CellContext`y != 0, $CellContext`x != 
    1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> -2, \
$CellContext`y -> Rational[-1, 3]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.922734664578054*^9, 3.9230564247684717`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"91a5499e-e8e6-4dd3-8079-69b4fa5bbf81"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "\[Equal]", 
      RowBox[{"-", "x"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", "x"}], "\[Equal]", "y"}],
      ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", "2"}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`y (
      1 + $CellContext`y) == -$CellContext`x, (-1 - $CellContext`x) \
$CellContext`x == $CellContext`y, $CellContext`x != 0, $CellContext`y != 
    0, $CellContext`x != 1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> -2, \
$CellContext`y -> -2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.922734664578054*^9, 3.923056424782754*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"455ce04b-ec19-4dc0-bf88-ee9c95faff06"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "\[Equal]", 
      RowBox[{"-", "x"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["y", "2"]}], "\[Equal]", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "x"}]}], ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["3", "4"]}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       FractionBox["1", "2"]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`y (
      1 + $CellContext`y) == -$CellContext`x, -$CellContext`y^2 == -1 - \
$CellContext`x, $CellContext`x != 0, $CellContext`y != 0, $CellContext`x != 
    1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> 
     Rational[-3, 4], $CellContext`y -> Rational[1, 2]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.922734664578054*^9, 3.923056424784446*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"c5a2034c-ba8d-4ae2-85ae-7764f68d5a0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "\[Equal]", 
      RowBox[{"-", "x"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", "y"}], "\[Equal]", "y"}],
      ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", "2"}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`y (
      1 + $CellContext`y) == -$CellContext`x, (-1 - $CellContext`x) \
$CellContext`y == $CellContext`y, $CellContext`x != 0, $CellContext`y != 
    0, $CellContext`x != 1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> -2, \
$CellContext`y -> -2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.922734664578054*^9, 3.923056424790854*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"bec61f09-ad38-4af5-9b35-d4415bcae579"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Testing", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"y", "+", "1"}], ")"}], "~", 
      RowBox[{"(", 
       RowBox[{"-", "y"}], ")"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "x"}], "-", "1"}], ")"}], "~", "x"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ls1", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{
       RowBox[{"-", "y"}], ",", 
       RowBox[{"y", "+", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ls2", "=", 
     RowBox[{"eqns", "[", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "x"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i1", "=", "1"}], ",", 
     RowBox[{"i1", "<", "9"}], ",", 
     RowBox[{"i1", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i2", "=", "1"}], ",", 
       RowBox[{"i2", "<", "9"}], ",", 
       RowBox[{"i2", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ls", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ls1", "[", 
            RowBox[{"[", "i1", "]"}], "]"}], ",", 
           RowBox[{"ls2", "[", 
            RowBox[{"[", "i2", "]"}], "]"}], ",", 
           RowBox[{"x", "!=", "0"}], ",", 
           RowBox[{"y", "!=", "0"}], ",", 
           RowBox[{"x", "!=", "1"}], ",", 
           RowBox[{"y", "!=", "1"}], ",", 
           RowBox[{"x", "!=", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"y", "!=", 
            RowBox[{"-", "1"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"L", "=", 
         RowBox[{"Reduce", "[", 
          RowBox[{"ls", ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y"}], "}"}], ",", "Rationals"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"L", "=", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"L", "//", "ToRules"}], "//", "List"}], ")"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"L", "!=", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{"ls", ",", "L"}], "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9227347089304547`*^9, 3.922734717544763*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"fc96b556-26be-4022-ae9b-6a4164e92844"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "\[Equal]", 
      RowBox[{"-", "y"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", "x"}], "\[Equal]", "x"}],
      ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", "2"}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`x (
      1 + $CellContext`y) == -$CellContext`y, (-1 - $CellContext`x) \
$CellContext`x == $CellContext`x, $CellContext`x != 0, $CellContext`y != 
    0, $CellContext`x != 1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> -2, \
$CellContext`y -> -2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.92273471871329*^9, 3.9230564248061857`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"d6e6ef3e-c3ba-470d-92db-c7e6474e4768"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "\[Equal]", 
      RowBox[{"-", "y"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", "y"}], "\[Equal]", "x"}],
      ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ToRules", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "|", "y"}], ")"}], "\[Element]", 
        TemplateBox[{},
         "Rationals"]}], "&&", 
       RowBox[{"x", "<", 
        RowBox[{"-", "1"}]}], "&&", 
       RowBox[{"y", "\[Equal]", 
        RowBox[{"-", 
         FractionBox["x", 
          RowBox[{"1", "+", "x"}]]}]}]}], "]"}], ",", 
     RowBox[{"ToRules", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "|", "y"}], ")"}], "\[Element]", 
        TemplateBox[{},
         "Rationals"]}], "&&", 
       RowBox[{
        RowBox[{"-", "1"}], "<", "x"}], "&&", 
       RowBox[{"x", "<", 
        RowBox[{"-", 
         FractionBox["1", "2"]}]}], "&&", 
       RowBox[{"y", "\[Equal]", 
        RowBox[{"-", 
         FractionBox["x", 
          RowBox[{"1", "+", "x"}]]}]}]}], "]"}], ",", 
     RowBox[{"ToRules", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "|", "y"}], ")"}], "\[Element]", 
        TemplateBox[{},
         "Rationals"]}], "&&", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "<", "x"}], "&&", 
       RowBox[{"x", "<", "0"}], "&&", 
       RowBox[{"y", "\[Equal]", 
        RowBox[{"-", 
         FractionBox["x", 
          RowBox[{"1", "+", "x"}]]}]}]}], "]"}], ",", 
     RowBox[{"ToRules", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "|", "y"}], ")"}], "\[Element]", 
        TemplateBox[{},
         "Rationals"]}], "&&", 
       RowBox[{"0", "<", "x"}], "&&", 
       RowBox[{"x", "<", "1"}], "&&", 
       RowBox[{"y", "\[Equal]", 
        RowBox[{"-", 
         FractionBox["x", 
          RowBox[{"1", "+", "x"}]]}]}]}], "]"}], ",", 
     RowBox[{"ToRules", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "|", "y"}], ")"}], "\[Element]", 
        TemplateBox[{},
         "Rationals"]}], "&&", 
       RowBox[{"x", ">", "1"}], "&&", 
       RowBox[{"y", "\[Equal]", 
        RowBox[{"-", 
         FractionBox["x", 
          RowBox[{"1", "+", "x"}]]}]}]}], "]"}]}], "}"}]}],
  SequenceForm[{$CellContext`x (
      1 + $CellContext`y) == -$CellContext`y, (-1 - $CellContext`x) \
$CellContext`y == $CellContext`x, $CellContext`x != 0, $CellContext`y != 
    0, $CellContext`x != 1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {
    ToRules[
     And[
      Element[
       Alternatives[$CellContext`x, $CellContext`y], 
       Rationals], $CellContext`x < -1, $CellContext`y == -$CellContext`x/(
       1 + $CellContext`x)]], 
    ToRules[
     And[
      Element[
       Alternatives[$CellContext`x, $CellContext`y], 
       Rationals], -1 < $CellContext`x, $CellContext`x < 
      Rational[-1, 2], $CellContext`y == -$CellContext`x/(
       1 + $CellContext`x)]], 
    ToRules[
     And[
      Element[
       Alternatives[$CellContext`x, $CellContext`y], Rationals], 
      Rational[-1, 2] < $CellContext`x, $CellContext`x < 
      0, $CellContext`y == -$CellContext`x/(1 + $CellContext`x)]], 
    ToRules[
     And[
      Element[
       Alternatives[$CellContext`x, $CellContext`y], Rationals], 
      0 < $CellContext`x, $CellContext`x < 
      1, $CellContext`y == -$CellContext`x/(1 + $CellContext`x)]], 
    ToRules[
     And[
      Element[
       Alternatives[$CellContext`x, $CellContext`y], 
       Rationals], $CellContext`x > 
      1, $CellContext`y == -$CellContext`x/(1 + $CellContext`x)]]}],
  Editable->False]], "Print",
 CellChangeTimes->{3.92273471871329*^9, 3.9230564248346653`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"48cf098b-f13d-4bd5-9942-a5c8800cfe24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "x"}], " ", "y"}], "\[Equal]", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "y"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", "x"}], "\[Equal]", "x"}],
      ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "3"]}]}]}], "}"}], "}"}]}],
  SequenceForm[{-$CellContext`x $CellContext`y == -1 - $CellContext`y, (-1 - \
$CellContext`x) $CellContext`x == $CellContext`x, $CellContext`x != 
    0, $CellContext`y != 0, $CellContext`x != 1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> -2, \
$CellContext`y -> Rational[-1, 3]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.92273471871329*^9, 3.923056424838757*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"32c634df-9b65-48f0-8dad-a9d714f0ad5c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "\[Equal]", "y"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", "x"}], "\[Equal]", "x"}],
      ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["2", "3"]}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`x (
      1 + $CellContext`y) == $CellContext`y, (-1 - $CellContext`x) \
$CellContext`x == $CellContext`x, $CellContext`x != 0, $CellContext`y != 
    0, $CellContext`x != 1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> -2, \
$CellContext`y -> Rational[-2, 3]}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.92273471871329*^9, 3.923056424851015*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"b40b23bf-3867-4e56-bf4f-6ae65d1b13ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "\[Equal]", 
      RowBox[{"-", "y"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", "x"}], "\[Equal]", "x"}],
      ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", "2"}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`y (
      1 + $CellContext`y) == -$CellContext`y, (-1 - $CellContext`x) \
$CellContext`x == $CellContext`x, $CellContext`x != 0, $CellContext`y != 
    0, $CellContext`x != 1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> -2, \
$CellContext`y -> -2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.92273471871329*^9, 3.923056424853191*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"dc797784-a05f-4310-9b8a-60224d15c3e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "\[Equal]", 
      RowBox[{"-", "y"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", "y"}], "\[Equal]", "x"}],
      ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", "2"}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", "2"}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`y (
      1 + $CellContext`y) == -$CellContext`y, (-1 - $CellContext`x) \
$CellContext`y == $CellContext`x, $CellContext`x != 0, $CellContext`y != 
    0, $CellContext`x != 1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> -2, \
$CellContext`y -> -2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.92273471871329*^9, 3.923056424858141*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"49b667df-79b6-4359-b5bb-3876e9fd2e6c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "\[Equal]", 
      RowBox[{"-", "y"}]}], ",", 
     RowBox[{
      RowBox[{"x", " ", "y"}], "\[Equal]", 
      RowBox[{"1", "+", "x"}]}], ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "3"]}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", "2"}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`y (
      1 + $CellContext`y) == -$CellContext`y, $CellContext`x $CellContext`y == 
    1 + $CellContext`x, $CellContext`x != 0, $CellContext`y != 
    0, $CellContext`x != 1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> 
     Rational[-1, 3], $CellContext`y -> -2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.92273471871329*^9, 3.9230564248586473`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"8f6c9f78-3710-47d8-92ac-c49c031020cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"y", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "\[Equal]", 
      RowBox[{"-", "y"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", "x"}], ")"}], " ", "y"}], "\[Equal]", 
      RowBox[{"-", "x"}]}], ",", 
     RowBox[{"x", "\[NotEqual]", "0"}], ",", 
     RowBox[{"y", "\[NotEqual]", "0"}], ",", 
     RowBox[{"x", "\[NotEqual]", "1"}], ",", 
     RowBox[{"y", "\[NotEqual]", "1"}], ",", 
     RowBox[{"x", "\[NotEqual]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"y", "\[NotEqual]", 
      RowBox[{"-", "1"}]}]}], "}"}], "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["2", "3"]}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"-", "2"}]}]}], "}"}], "}"}]}],
  SequenceForm[{$CellContext`y (
      1 + $CellContext`y) == -$CellContext`y, (-1 - $CellContext`x) \
$CellContext`y == -$CellContext`x, $CellContext`x != 0, $CellContext`y != 
    0, $CellContext`x != 1, $CellContext`y != 
    1, $CellContext`x != -1, $CellContext`y != -1}, {{$CellContext`x -> 
     Rational[-2, 3], $CellContext`y -> -2}}],
  Editable->False]], "Print",
 CellChangeTimes->{3.92273471871329*^9, 3.923056424859005*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"2671c952-f23b-4ebd-b133-64a9117359c8"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 741},
WindowMargins->{{Automatic, 266}, {Automatic, 14}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"30fed18d-7634-4aab-bacd-067d8c4760b1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1470, 46, 73, "Input",ExpressionUUID->"b53e5774-e0ad-457d-af20-e21fc684157d"],
Cell[CellGroupData[{
Cell[2053, 70, 2851, 78, 220, "Input",ExpressionUUID->"2f315a6a-c3c7-49a7-ad76-7bc01cb71c30"],
Cell[CellGroupData[{
Cell[4929, 152, 1616, 42, 39, "Print",ExpressionUUID->"278b7faa-9909-4260-ad8f-db6ec962d1b9"],
Cell[6548, 196, 1572, 40, 39, "Print",ExpressionUUID->"5221e6a8-cac5-4300-a66e-3ff31ef532c2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8169, 242, 2828, 78, 220, "Input",ExpressionUUID->"e92ddef3-04ef-4253-9e70-7bd4697f8626"],
Cell[CellGroupData[{
Cell[11022, 324, 1434, 40, 39, "Print",ExpressionUUID->"d55c86db-6125-47a6-b19f-bff1bb34dc88"],
Cell[12459, 366, 1351, 38, 27, "Print",ExpressionUUID->"47ee4787-d817-44ab-b785-a037532ef80c"],
Cell[13813, 406, 1394, 39, 27, "Print",ExpressionUUID->"63562e3c-465d-4524-aab4-be0be44c9478"],
Cell[15210, 447, 1472, 41, 39, "Print",ExpressionUUID->"c92985ff-9490-482b-86b9-554f95d62e57"],
Cell[16685, 490, 1444, 41, 24, "Print",ExpressionUUID->"60b31cd4-1cfc-416a-aad9-2133e439eb0f"],
Cell[18132, 533, 1396, 39, 27, "Print",ExpressionUUID->"17c84485-e37b-4cab-9125-fb22c6d2a93b"],
Cell[19531, 574, 1395, 39, 27, "Print",ExpressionUUID->"e9ba510e-e844-4f37-8726-72eeb2d4956a"],
Cell[20929, 615, 1444, 41, 24, "Print",ExpressionUUID->"88d8ef1f-9e40-48fe-ab18-e43c2653cceb"],
Cell[22376, 658, 1429, 40, 39, "Print",ExpressionUUID->"91a5499e-e8e6-4dd3-8079-69b4fa5bbf81"],
Cell[23808, 700, 1444, 41, 24, "Print",ExpressionUUID->"455ce04b-ec19-4dc0-bf88-ee9c95faff06"],
Cell[25255, 743, 1475, 41, 39, "Print",ExpressionUUID->"c5a2034c-ba8d-4ae2-85ae-7764f68d5a0b"],
Cell[26733, 786, 1444, 41, 24, "Print",ExpressionUUID->"bec61f09-ad38-4af5-9b35-d4415bcae579"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28226, 833, 2521, 74, 220, "Input",ExpressionUUID->"fc96b556-26be-4022-ae9b-6a4164e92844"],
Cell[CellGroupData[{
Cell[30772, 911, 1446, 41, 24, "Print",ExpressionUUID->"d6e6ef3e-c3ba-470d-92db-c7e6474e4768"],
Cell[32221, 954, 4446, 135, 131, "Print",ExpressionUUID->"48cf098b-f13d-4bd5-9942-a5c8800cfe24"],
Cell[36670, 1091, 1470, 41, 39, "Print",ExpressionUUID->"32c634df-9b65-48f0-8dad-a9d714f0ad5c"],
Cell[38143, 1134, 1461, 41, 39, "Print",ExpressionUUID->"b40b23bf-3867-4e56-bf4f-6ae65d1b13ca"],
Cell[39607, 1177, 1444, 41, 24, "Print",ExpressionUUID->"dc797784-a05f-4310-9b8a-60224d15c3e2"],
Cell[41054, 1220, 1444, 41, 24, "Print",ExpressionUUID->"49b667df-79b6-4359-b5bb-3876e9fd2e6c"],
Cell[42501, 1263, 1429, 39, 39, "Print",ExpressionUUID->"8f6c9f78-3710-47d8-92ac-c49c031020cd"],
Cell[43933, 1304, 1505, 42, 39, "Print",ExpressionUUID->"2671c952-f23b-4ebd-b133-64a9117359c8"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> case-d.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8732,        263]
NotebookOptionsPosition[      7941,        241]
NotebookOutlinePosition[      8339,        257]
CellTagsIndexPosition[      8296,        254]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eqns", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "*", "A"}], "==", "B"}], ",", 
     RowBox[{
      RowBox[{"x", "*", "B"}], "==", "A"}], ",", 
     RowBox[{
      RowBox[{"x", "*", "A"}], "==", 
      RowBox[{"-", "B"}]}], ",", 
     RowBox[{
      RowBox[{"x", "*", "B"}], "==", 
      RowBox[{"-", "A"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}]}], "*", "A"}], "==", "B"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}]}], "*", "B"}], "==", "A"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}]}], "*", "A"}], "==", 
      RowBox[{"-", "B"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "/", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}]}], "*", "B"}], "==", 
      RowBox[{"-", "A"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.922650251124926*^9, 3.922650365917835*^9}, {
  3.922692892350093*^9, 3.922692907790736*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b53e5774-e0ad-457d-af20-e21fc684157d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ls1", "=", 
   RowBox[{"eqns", "[", 
    RowBox[{
     RowBox[{"x", "+", "1"}], ",", 
     RowBox[{
      RowBox[{"x", "^", "2"}], "-", "1"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ls2", "=", 
   RowBox[{"eqns", "[", 
    RowBox[{
     RowBox[{"-", "x"}], ",", 
     RowBox[{"-", 
      RowBox[{"x", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ls3", "=", 
   RowBox[{"eqns", "[", 
    RowBox[{
     RowBox[{"x", "+", "1"}], ",", 
     RowBox[{"-", "x"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ls4", "=", 
   RowBox[{"eqns", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", "2"}], "-", "1"}], ",", 
     RowBox[{"-", 
      RowBox[{"x", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ls5", "=", 
   RowBox[{"eqns", "[", 
    RowBox[{
     RowBox[{"x", "+", "1"}], ",", 
     RowBox[{"-", 
      RowBox[{"x", "^", "2"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ls6", "=", 
   RowBox[{"eqns", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "^", "2"}], "-", "1"}], ",", 
     RowBox[{"-", "x"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i1", "=", "1"}], ",", 
   RowBox[{"i1", "<", "9"}], ",", 
   RowBox[{"i1", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i2", "=", "1"}], ",", 
     RowBox[{"i2", "<", "9"}], ",", 
     RowBox[{"i2", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ls", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ls1", "[", 
          RowBox[{"[", "i1", "]"}], "]"}], ",", 
         RowBox[{"ls2", "[", 
          RowBox[{"[", "i2", "]"}], "]"}], ",", 
         RowBox[{"x", "!=", "0"}], ",", 
         RowBox[{"x", "!=", "1"}], ",", 
         RowBox[{"x", "!=", 
          RowBox[{"-", "1"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"L", "=", 
       RowBox[{"Reduce", "[", 
        RowBox[{"ls", ",", 
         RowBox[{"{", "x", "}"}], ",", "Rationals"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"L", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"L", "//", "ToRules"}], "//", "List"}], ")"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"L", "!=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Print", "[", "L", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"ls", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ls3", "[", 
          RowBox[{"[", "i1", "]"}], "]"}], ",", 
         RowBox[{"ls4", "[", 
          RowBox[{"[", "i2", "]"}], "]"}], ",", 
         RowBox[{"x", "!=", "0"}], ",", 
         RowBox[{"x", "!=", "1"}], ",", 
         RowBox[{"x", "!=", 
          RowBox[{"-", "1"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"L", "=", 
       RowBox[{"Reduce", "[", 
        RowBox[{"ls", ",", 
         RowBox[{"{", "x", "}"}], ",", "Rationals"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"L", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"L", "//", "ToRules"}], "//", "List"}], ")"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"L", "!=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Print", "[", "L", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"ls", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ls5", "[", 
          RowBox[{"[", "i1", "]"}], "]"}], ",", 
         RowBox[{"ls6", "[", 
          RowBox[{"[", "i2", "]"}], "]"}], ",", 
         RowBox[{"x", "!=", "0"}], ",", 
         RowBox[{"x", "!=", "1"}], ",", 
         RowBox[{"x", "!=", 
          RowBox[{"-", "1"}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"L", "=", 
       RowBox[{"Reduce", "[", 
        RowBox[{"ls", ",", 
         RowBox[{"{", "x", "}"}], ",", "Rationals"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"L", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"L", "//", "ToRules"}], "//", "List"}], ")"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"L", "!=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{"Print", "[", "L", "]"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.922650387627804*^9, 3.922650517239643*^9}, {
  3.922650808521158*^9, 3.922650836032044*^9}, {3.922651202152349*^9, 
  3.922651264009427*^9}, {3.922651376778837*^9, 3.922651450505501*^9}, {
  3.92269290961484*^9, 3.9226929776371*^9}, {3.922693479025302*^9, 
  3.922693484638449*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"2f315a6a-c3c7-49a7-ad76-7bc01cb71c30"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x", "\[Rule]", 
    FractionBox["1", "2"]}], "}"}], "}"}]], "Print",
 CellChangeTimes->{{3.922651212176859*^9, 3.922651264349104*^9}, 
   3.922651451484085*^9, 3.9226935210243196`*^9, 3.9229961872388763`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"bf6d9872-9f35-4033-b7e4-9cf1dc6dd728"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x", "\[Rule]", 
    FractionBox["1", "2"]}], "}"}], "}"}]], "Print",
 CellChangeTimes->{{3.922651212176859*^9, 3.922651264349104*^9}, 
   3.922651451484085*^9, 3.9226935210243196`*^9, 3.9229961872491007`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"9ab41485-8aa8-4fab-a5f8-cf84495f9eca"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.922650646806987*^9, 3.922650688495208*^9}, {
   3.92265076447535*^9, 3.9226509395049*^9}, {3.922651000972394*^9, 
   3.922651007397626*^9}, {3.922651044239126*^9, 3.922651063125963*^9}, {
   3.922651121992407*^9, 3.922651123882316*^9}, {3.922651167466555*^9, 
   3.922651195460371*^9}, 3.9226512383302727`*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"e92ddef3-04ef-4253-9e70-7bd4697f8626"]
},
WindowSize->{808, 741},
WindowMargins->{{Automatic, 266}, {Automatic, 14}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"30fed18d-7634-4aab-bacd-067d8c4760b1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1320, 41, 52, "Input",ExpressionUUID->"b53e5774-e0ad-457d-af20-e21fc684157d"],
Cell[CellGroupData[{
Cell[1903, 65, 4799, 139, 451, "Input",ExpressionUUID->"2f315a6a-c3c7-49a7-ad76-7bc01cb71c30"],
Cell[CellGroupData[{
Cell[6727, 208, 369, 9, 39, "Print",ExpressionUUID->"bf6d9872-9f35-4033-b7e4-9cf1dc6dd728"],
Cell[7099, 219, 369, 9, 39, "Print",ExpressionUUID->"9ab41485-8aa8-4fab-a5f8-cf84495f9eca"]
}, Open  ]]
}, Open  ]],
Cell[7495, 232, 442, 7, 30, "Input",ExpressionUUID->"e92ddef3-04ef-4253-9e70-7bd4697f8626"]
}
]
*)


